Spam: It's Not Just for Inboxes and Search Engines! Making Hirsch h-index Robust to Scientospam

What is the 'level of excellence' of a scientist and the real impact of his/her work upon the scientific thinking and practising? How can we design a fair, an unbiased metric -- and most importantly -- a metric robust to manipulation?

==> srhindex.mac <==
\def\foofaaXSpace{%
 \ifx\foofaaletfoofaatoken\foofaasptoken\else%
  \ifx\foofaaletfoofaatoken\egroup\else%
   \ifx\foofaaletfoofaatoken\/\else%
    \ifx\foofaaletfoofaatoken\ \else%
     \ifx\foofaaletfoofaatoken\,\else%
      \ifx\foofaaletfoofaatoken~\else%
       \ifx\foofaaletfoofaatoken.\else%
        \ifx\foofaaletfoofaatoken!\else%
         \ifx\foofaaletfoofaatoken,\else%
          \ifx\foofaaletfoofaatoken:\else%
           \ifx\foofaaletfoofaatoken;\else%
            \ifx\foofaaletfoofaatoken?\else%
             \ifx\foofaaletfoofaatoken'\else%
              \ifx\foofaaletfoofaatoken`\else%
               \ifx\foofaaletfoofaatoken)\else%
                \ifx\foofaaletfoofaatoken]\else%
                 \ifx\foofaaletfoofaatoken\}\else%
                  \ifx\foofaaletfoofaatoken-\else%
                   \ifx\foofaaletfoofaatoken\foofaa\else%
                        \ifmmode\relax\else\space\fi%
                   \fi%
                  \fi%
                 \fi%
                \fi%
               \fi%
              \fi%
             \fi%
            \fi%
           \fi%
          \fi%
         \fi%
        \fi%
       \fi%
      \fi%
     \fi%
    \fi%
   \fi%
  \fi%
 \fi%
}
%EndXSpace

\DeclareRobustCommand\XSpace{\futurelet\foofaaletfoofaatoken\foofaaXSpace}
\let\xspace = \XSpace

%\def\ok{\marginpar{OK?}}
%\def\add{\marginpar{ADD!}}
%\def\why{\marginpar{WHY?}}

\def\hi{{\it h-index}\XSpace}
\def\fin{{\it f-index}\XSpace}
\def\cA{{{\ensuremath{\mathcal A}}}\XSpace}
\def\wf{{\ensuremath{\widehat{f}}}\XSpace}
\def\yhi{{\it yearly h-index}\XSpace}
\def\nyhi{{\it normalized yearly h-index}\XSpace}
\def\chi{{\it contemporary h-index}\XSpace}
\def\nhi{{\it normalized h-index}\XSpace}
\def\thi{{\it trend h-index}\XSpace}
\def\ai{{\it a-index}\XSpace}


